Parameterization-Independent Importance Sampling of Environment Maps

Environment maps with high dynamic range lighting, such as daylight sky maps, require importance sampling to keep the balance between noise and number of samples per pixel manageable. Typically, importance sampling schemes for environment maps are based directly on the map parameterization, e.g. equirectangular maps, and do not work with alternative parameterizations that might provide better sampling quality. In this paper, an importance sampling scheme based on an equal-area projection of the sphere is proposed that is easy to implement and works independently of the environment map parameterization or resolution. This allows to apply the same scheme to equirectangular maps, cube map variants, or any other map representation, and to adapt the importance sampling granularity to the requirements of the map contents.

==> anc/envmap.hpp <==
#pragma once

#include <vector>
#include <algorithm>

#include "prng.hpp"

class EnvMap
{
public:
    /* The sampling of radiances is implemented by subclasses, e.g.
     * EnvMapEquiRect and EnvMapCube: */
    virtual vec3 L(const vec3& /* direction */) const
    {
        return vec3(0.0f);
    }

    /* Equal-area map projection of a direction d on the unit sphere
     * onto a square map with coordinates in [0,1]x[0,1] */
    static vec2 m(const vec3& d)
    {
        // convert d to latitude and longitude
        float lat = std::asin(std::min(1.0f, std::max(-1.0f, d.y())));
        float lon = std::atan2(-d.x(), d.z());
        // map from sphere to disk using Lambert Equal Area projection
        float r = std::sin((float(M_PI_2) - lat) / 2.0f);
        float alpha = lon - float(M_PI_2);
        // map from disk to square using Shirley's equal-area method
        float u, v;
        if (alpha < float(-M_PI_4))
            alpha += 2.0f * float(M_PI);
        if (alpha < float(M_PI_4)) {
            u = r;
            v = alpha * u / float(M_PI_4);
        } else if (alpha < float(M_PI_2) + float(M_PI_4)) {
            v = r;
            u = -(alpha - float(M_PI_2)) * v / float(M_PI_4);
        } else if (alpha < float(M_PI) + float(M_PI_4)) {
            u = -r;
            v = (alpha - float(M_PI)) * u / float(M_PI_4);
        } else {
            v = -r;
            u = -(alpha - (float(M_PI) + float(M_PI_2))) * v / float(M_PI_4);
        }
        return vec2(0.5f * (u + 1.0f), 0.5f * (v + 1.0f));
    }

    /* The inverse of the map projection m() */
    static vec3 invm(const vec2& uv)
    {
        float u = 2.0f * uv.x() - 1.0f;
        float v = 2.0f * uv.y() - 1.0f;
        // map from square to disk
        float r, alpha;
        if (u * u > v * v) {
            r = u;
            alpha = float(M_PI_4) * v / u;
        } else {
            r = v;
            if (std::abs(v) > 0.0f)
                alpha = float(M_PI_2) - float(M_PI_4) * u / v;
            else
                alpha = 0.0f;
        }
        // map from disk to sphere
        float lat = float(M_PI_2) - 2.0f * std::asin(r);
        float lon = alpha + float(M_PI_2);
        // convert to direction
        vec3 d = vec3(
                -std::cos(lat) * std::sin(lon),
                std::sin(lat),
                std::cos(lat) * std::cos(lon));
        return normalize(d);
    }

    /* The importance maps */
    int N;
    std::vector<float> M;
    std::vector<int> Ms;
    std::vector<float> Mcs;

    /* Initialization of the importance maps */
    void initializeImportanceSampling(int N)
    {
        this->N = N;
        M.resize(N * N);
        Ms.resize(N * N);
        Mcs.resize(N * N);

        // compute importance for each bin in the map
        float totalImportance = 0.0f;
        for (int y = 0; y < N; y++) {
            float v = (y + 0.5f) / N;
            for (int x = 0; x < N; x++) {
                float u = (x + 0.5f) / N;
                vec3 d = invm(vec2(u, v));
                vec3 v = L(d);
                float importance = v.x() + v.y() + v.z();
                totalImportance += importance;
                M[y * N + x] = importance;
            }
        }
        // normalize so that the total importance is 1
        for (int i = 0; i < N * N; i++)
            M[i] /= totalImportance;

        // sort M according to descending importance
        for (int i = 0; i < N * N; i++)
            Ms[i] = i;
        std::sort(Ms.begin(), Ms.end(),
                [this](unsigned int i, unsigned int j) {
                    return this->M[i] > this->M[j]; });

        // compute cumulative importance for Ms
        float sum = 0.0f;
        for (int i = 0; i < N * N; i++) {
            sum += M[Ms[i]];
            Mcs[i] = sum;
        }
    }

    /* Compute the pdf value for a given direction */
    float p(const vec3& direction) const
    {
        vec2 uv = m(direction);
        int x = uv.x() * N;
        int y = uv.y() * N;
        if (x >= N)
            x = N - 1;
        if (y >= N)
            y = N - 1;
        float binSizeOnSphere = 4.0f * float(M_PI) / (N * N);
        float q = M[y * N + x];
        return q / binSizeOnSphere;
    }

    /* Generate a random light direction sample according to the pdf */
    vec3 d(Prng& prng) const
    {
        float r = prng.in01();
        // binary search for the bin that has the requested cumulative importance
        int a = 0;
        int b = N * N - 1;
        while (b > a + 1) {
            int c = (a + b) / 2;
            if (Mcs[c] < r) {
                a = c;
            } else {
                b = c;
            }
        }
        int bin = (Mcs[a] >= r ? a : b);
        // get the real index of the bin
        bin = Ms[bin];
        int x = bin % N;
        int y = bin / N;
        // uniform sampling inside the bin
        float u = (x + prng.in01()) / N;
        float v = (y + prng.in01()) / N;
        return invm(vec2(u, v));
    }
};


==> anc/envmap_cube.hpp <==
#pragma once

#include "envmap.hpp"
#include "texture.hpp"

class EnvMapCube : public EnvMap
{
public:
    const Texture* cubesides[6];

    EnvMapCube(
            const Texture* posx, const Texture* negx,
            const Texture* posy, const Texture* negy,
            const Texture* posz, const Texture* negz) :
        cubesides { posx, negx, posy, negy, posz, negz }
    {
    }

    virtual vec3 L(const vec3& direction) const override
    {
        float ax = std::abs(direction.x());
        float ay = std::abs(direction.y());
        float az = std::abs(direction.z());
        int cubeside;
        float u, v;
        if (ax > ay && ax > az) {
            u = 0.5f * (direction.z() / -direction.x() + 1.0f);
            v = 0.5f * (direction.y() / ax + 1.0f);
            cubeside = 0 + std::signbit(direction.x());
        } else if (ay > az) {
            u = 0.5f * (direction.x() / ay + 1.0f);
            v = 0.5f * (direction.z() / -direction.y() + 1.0f);
            cubeside = 2 + std::signbit(direction.y());
        } else {
            u = 0.5f * (direction.x() / direction.z() + 1.0f);
            v = 0.5f * (direction.y() / az + 1.0f);
            cubeside = 4 + std::signbit(direction.z());
        }
        return cubesides[cubeside]->value(vec2(u, v));
    }
};


==> anc/envmap_equirect.hpp <==
#pragma once

#include "envmap.hpp"
#include "texture.hpp"

class EnvMapEquiRect : public EnvMap
{
public:
    const Texture* map;

    EnvMapEquiRect(const Texture* m) : map(m)
    {
    }

    virtual vec3 L(const vec3& direction) const override
    {
        float theta = std::asin(std::min(1.0f, std::max(-1.0f, direction.y())));
        float phi = std::atan2(-direction.x(), direction.z());
        /* adjust phi to be compatible to Mitsuba */
        phi -= float(M_PI);
        if (phi < 0.0f)
            phi += 2.0f * float(M_PI);
        float u = phi / (2.0f * float(M_PI));
        float v = theta / float(M_PI) + 0.5f;
        return map->value(vec2(u, v));
    }
};


==> anc/prng.hpp <==
#pragma once

#include <random>

class Prng
{
public:
    std::mt19937_64 generator;
    std::uniform_real_distribution<float> distribution;

    Prng(unsigned long seed) : generator(seed), distribution(0.0f, 1.0f)
    {
    }

    // return random number uniformly distributed in [0,1)
    float in01()
    {
        return distribution(generator);
    }
};


==> anc/texture.hpp <==
#pragma once

class Texture
{
public:
    virtual vec3 value(const vec2& /* texcoord */) const = 0;
};

